A Programming Model for GPU Load Balancing

We propose a GPU fine-grained load-balancing abstraction that decouples load balancing from work processing and aims to support both static and dynamic schedules with a programmable interface to implement new load-balancing schedules. Prior to our work, the only way to unleash the GPU's potential on irregular problems has been to workload-balance through application-specific, tightly coupled load-balancing techniques. With our open-source framework for load-balancing, we hope to improve programmers' productivity when developing irregular-parallel algorithms on the GPU, and also improve the overall performance characteristics for such applications by allowing a quick path to experimentation with a variety of existing load-balancing techniques. Consequently, we also hope that by separating the concerns of load-balancing from work processing within our abstraction, managing and extending existing code to future architectures becomes easier.

==> bib/bibmonster/acm.py <==
#!/usr/bin/env python

# DOI something like:
#  doi = {http://doi.acm.org/10.1145/1274971.1274991}
# citation found at:
#  http://portal.acm.org/citation.cfm?doid=1274971.1274991
# bibtex found at:
#  http://portal.acm.org/exportformats.cfm?id=1274991&expformat=bibtex
#
# Input: "10.1145/1274971.1274991"

from bmparse     import *
from bmfunctions import *
from titlecase   import *
import urllib, urllib2, httplib, re, time

def getACM(doi):
    m = re.search("10.1145/(\d+).(\d+)", doi)
    if m:
        acmid = m.group(2)
    else:
        print("acm: Can't parse doi %s" % doi)
        return None
    
    preRE = re.compile(r'<pre id="(\d+)">(.*)</pre>', re.S | re.I)
    url = r'http://portal.acm.org/exportformats.cfm?id=%s&expformat=bibtex' % acmid
    HEADERS = {'User-Agent': 'Mozilla/4.0 (compatible; MSIE 5.5; Windows NT)'}
    req = urllib2.Request(url, headers=HEADERS)
    page = urllib2.urlopen(req).read()
    m = preRE.search(page)
    if m:
        return bibEntry.parseString(m.group(2))[0]
    else:
        print("acm: Can't fetch doi %s" % doi)
        return None

def cleanupACM(entry):
# returns (entry, citekey)
    entry = massage(entry)
    ek = entry.keys()
    if 'booktitle' in ek:
        entry['booktitle'] = titlecase(entry['booktitle'])
    if 'month' in ek:
        (entry['month'], notquoted) = fixMonth(entry['month'])
        if notquoted:
            entry['@notquoted'].append('month')
    citekey = createCiteKey(entry)
    return (entry, citekey)


==> bib/bibmonster/bibmonster.py <==
#!/usr/bin/env python

# --- Bib Monster Parser ----------- #

# Written by:
#   John Owens and Anjul Patney
#   University of California, Davis

from bmfunctions   import *
from bmparse       import *
from bmwrite       import *
from acm           import *
from ieee          import *
from googlescholar import *
import sys
import os
import argparse

ap = argparse.ArgumentParser(description="bibmonster inputs anything that looks like a bibliography and outputs it any way you want. Roar!")
ap.add_argument('-i', action='append')
ap.add_argument('-o', action='append')
ap.add_argument('-gs')
args = vars(ap.parse_args())

# 1: Convert newlines to whitespaces

#lineBody = SkipTo(lineEnd) + Suppress(lineEnd).setParseAction(replaceWith(" "))
#parseString = lineBody.transformString(parseString)

#bibs = bibFile.parseString(parseString,parseAll=True)
inputFile = 'reyes.bib'

#print "Parsing %s" % inputFile
bibs = bibFile.parseFile(inputFile,parseAll=True)
#print "Done."

bibhash     = {}
allkeyshash = {}
allkeys     = []
realkeys    = []
fakekeys    = []

if args['i']:
    for ifile in args['i']:
        basename, extension = os.path.splitext(ifile)
        f = open(ifile, 'r')
        if extension == '.bib':
            bibs = bibFile.parseFile(f, parseAll=True)
            for i,bib in enumerate(bibs):
                entry = bib.asDict()
                entry['@type'] = bib[0].lower()
                entry = massage(entry)
                citekey = createCiteKey(entry)
                # @TODO what do we do if citekey is already in the hash? 
                bibhash[citekey] = entry
                bibhash[citekey]['@citekey'] = citekey
        elif extension == '.doi':
            for line in f:
                m = re.search('(\d+).(\d+)/', line)
                if m:
                    if m.group(1) == "10" and m.group(2) == "1145":
                        (entry, citekey) = cleanupACM(getACM(line))
                        bibhash[citekey] = entry
                        bibhash[citekey]['@citekey'] = citekey
                    elif m.group(1) == "10" and m.group(2) == "1109":
                        (entry, citekey) = cleanupIEEE(getIEEE(line))
                        bibhash[citekey] = entry
                        bibhash[citekey]['@citekey'] = citekey
                else:
                    if line:
                        print "Bad DOI: %s" % line
                        entry = None
        f.close()

if args['gs']:
    googlescholar(bibhash, args['gs'])

for k, v in bibhash.iteritems():
    for ekey in v.keys():
        if ekey in allkeyshash: continue
        allkeyshash[ekey] = 1      # faster
        allkeys.append(ekey)

realkeys = [item for item in allkeys if item[0]!='@']
fakekeys = [item for item in allkeys if item[0]=='@']

if args['o']:
    for ofile in args['o']:
        basename, extension = os.path.splitext(ofile)
        f = open(ofile, 'w')
        if extension == '.csv':
            printCSV(f, bibhash, realkeys)
        elif extension == '.html':
            printHTML(f, bibhash, realkeys)
        elif extension == '.bib':
            printBib(f, bibhash)
        elif extension == '.sql':
            printSQL(f, bibhash, realkeys)
        elif ofile.endswith('_citedby.txt'):
            printCitedBy(f, bibhash)
        f.close()
else:
    printBib(None, bibhash)


==> bib/bibmonster/bmfunctions.py <==
#!/usr/bin/env python

import re

def removeQuotes(s):
    sorig = s
    if len(s) == 0:
        return (notquoted, s)
    if (s[0] == '"') and (s[-1] == '"'):
        return (False, s[1:-1])
    while (re.search( r'\{[^\{^\}]*\}', s) != None):
        s = re.sub( r'\{[^\{^\}]*\}', '' , s)
    if len(s) > 0:
        return (True, sorig)
    else:
        return (False, sorig[1:-1])

def cleanString(s):
    # deal with whitespace:
    # - all whitespace collapses to one space
    # - all whitespace at beginning or end of string is deleted
    s = s.strip()              # get rid of whitespace at front or end
    s = ' '.join(s.split())    # collapse whitespace
    if len(s) == 0:
        return (True, s)
    (notquoted, s) = removeQuotes(s)
    s = s.strip()       # get rid of whitespace at front or end, again
    # now do substitution on weird entities
    s = re.sub(r'&#039;', "'", s)
    s = re.sub(r'&[Aa]mp;', r'\&', s)
    return (s, notquoted)

def titleToCitekey(s):
    out = ''
    for i, w in enumerate(s.split()):
        # get rid of \textln{}
        w = re.sub(r'\\textln\{([^\}]*)\}', r'\1', w)
        # get first alphanumeric character from word
        while len(w) != 0:
            if re.match("\w", w):
                break
            else:
                w = w[1:]
        if len(w) > 0:
            out += w.translate(None, '{}').upper()[0]
    # @TODO what if word starts with {?
    return out[0:3]

def buildStructuredAuthors(s):
    # ftp://ftp.dante.de/tex-archive/info/bibtex/tamethebeast/ttb_en.pdf p. 23
    # http://nwalsh.com/tex/texhelp/bibtx-23.html
    # @TODO so much todo here: braces, "von Last, First", "von Last, Jr, First"
    alist = s.split(' and ')
    r = []
    
    for a in alist:
        # is there a comma in the name? if not, it's "First von Last".
        if ',' not in a:
            # http://stackoverflow.com/questions/234512/splitting-strings-in-python
            # doesn't split a space that comes after a { and before a }
            ws = re.findall('\{[^\}]*\{[^\}]*\}[^\}]*\}\S*|\{[^\}]*\}\S*|\"[^\"]*\"|\S+', a)
            # ws = re.findall('\{[^\}]*\}\S*|\"[^\"]*\"|\S+', a)
            # ws = a.split(' ')
            # If some of them are lower cases alphabetic letters,
            # anything between the first and the last ones (beginning
            # with lower cases) is considered as being in the von.
            vonfound = False
            vonmin = -1
            vonmax = 0
            for i,w in enumerate(ws):
                if w[0].islower():
                    vonfound = True
                    vonmax = i
                    if vonmin == -1:
                        vonmin = i
            if vonfound:
                # are these indexes right? 
                r.append({ 'first' : ws[0:vonmin],
                           'von' : ws[vonmin:vonmax+1],
                           'last' : ws[vonmax+1:]
                           })
            else:
                r.append({ 'first' : ws[0:-1],
                           'last' : ws[-1:]
                           })
        else:                   # comma in name, @TODO fix for Jr.
            (vonlast, first) = a.split(',', 1) # max 1 split
            vonlast = vonlast.strip().split()  # turn back into list
            first = first.strip().split()      # turn back into list
            vonfound = False
            vonmin = -1
            vonmax = 0
            for i,w in enumerate(vonlast):
                if vonlast[0].islower():
                    vonfound = True
                    vonmax = i
                    if vonmin == -1:
                        vonmin = i
            if vonfound:
                # are these indexes right? 
                r.append({ 'first' : first,
                           'von' : vonlast[vonmin:vonmax+1],
                           'last' : vonlast[vonmax+1:],
                           })
            else:
                r.append({ 'first' : first,
                           'last' : vonlast,
                           })
    return r

def asciiizeString(s):
    # gets rid of all LaTeX special characters
    s = re.sub(r'\{\\[\"\'\`\~ckv]\{([^\}]+)\}\}', r'\1', s) # {\"{o}}
    s = re.sub(r'\\[\"\'\`\~ckv]\{([^\}]+)\}', r'\1', s) # \"{o}
    s = re.sub(r'\{\\[\"\'\`\~ckv](.)\}', r'\1', s) # {\"o}
    s = re.sub(r'\\[\"\'\`\~ckv](.)', r'\1', s) # \"o
    s = re.sub(r'\{\\(i|ss|TeX|LaTeX|O)\}', r'\1', s) # \i, \ss, \TeX, \LaTeX, \O
    return s

def createCiteKey(e):
    ek = e.keys()
    out = ''
    if '@author' in ek:
        # strategy:
        # e['@author'][0]['last'] is a list of last names, some of which
        #   might be quoted with spaces in them (e.g. "{Microsoft Corporation}")
        # The reduce flattens the list to a single string. 
        # Then we remove the quotes from that single string.
        # Then we squish out the whitespace in the result. 
        lastnamelist = e['@author'][0]['last']
        (bogus, lastname) = removeQuotes(reduce(lambda x,y: x+y, 
                                                [asciiizeString(ln) for ln in lastnamelist]))
        out += ''.join(lastname.split()) # squish away whitespace
    out += ':'
    if 'year' in ek:
        out += e['year']
    out += ':'
    if 'title' in ek:
        out += titleToCitekey(e['title'])
    return out

def massage(e):
    # first, let's clean all the strings
    if '@notquoted' not in e.keys():
        e['@notquoted'] = []
    for k in e.keys():
        if k in ['@notquoted']:
            continue
        (e[k], notquoted) = cleanString(e[k])
        if notquoted:
            e['@notquoted'].append(k)
    # add @author key for structured authors
    if 'author' in e.keys():
        e['@author'] = buildStructuredAuthors(e['author'])
    return e

def quote(f, s):
    return '{'+s+'}'

def fixMonth(s):
    monthhash = { 
        "January" : "jan",
        "Jan." : "jan",
        "February" : "feb",
        "Feb." : "feb",
        "March" : "mar",
        "Mar." : "mar",
        "April" : "apr",
        "Apr." : "apr",
        "May" : "may",
        "June" : "jun",
        "Jun." : "jun",
        "July" : "jul",
        "Jul." : "jul",
        "August" : "aug",
        "Aug." : "aug",
        "September" : "sep",
        "Sep." : "sep",
        "Sept." : "sep",
        "October" : "oct",
        "Oct." : "oct",
        "November" : "nov",
        "Nov." : "nov",
        "December" : "dec",
        "Dec." : "dec",
        }
    if s in monthhash.keys():
        return (monthhash[s], True)
    else:
        return (s, False)

def sloppyCompare(s1, s2):
    return (re.sub(r'\W+', '', s1).lower() == re.sub(r'\W+', '', s2).lower())


==> bib/bibmonster/bmparse.py <==
#!/usr/bin/env python

from pyparsing import *

# Grammar definition:
bibBegin        = ("@" + Word(alphas,alphanums)).setParseAction(keepOriginalText)

bibFieldName    = Suppress(ZeroOrMore(Literal(" "))) + Word(alphanums+"-_").setParseAction(keepOriginalText) + Suppress(ZeroOrMore(Literal(" ")))

curlyBracedItem = Forward()

curlyBracedItem << nestedExpr(opener="{", closer="}", content=(Word(printables, excludeChars="{}") | curlyBracedItem ))
#dblQuotedItem   = (Optional(Word(alphanums)+"#") + '"' + ZeroOrMore(Word(printables, excludeChars='"')) + '"' + Optional("#" + Word(alphanums))).setParseAction(keepOriginalText)
dblQuotedItem   = (Optional(Word(alphanums)+"#") + QuotedString(quoteChar='"', escChar='\\', multiline=True) + Optional("#" + Word(alphanums))).setParseAction(keepOriginalText)

bibFieldValue   = Suppress(ZeroOrMore(Literal(" "))) + Optional((dblQuotedItem | curlyBracedItem | Word(alphanums)).setParseAction(keepOriginalText)) + Suppress(ZeroOrMore(Literal(" ")))

bibField        = (Group(bibFieldName + Suppress(Literal("=")) + bibFieldValue))
bibName         = Word(alphanums,alphanums + ":_-*./").setParseAction(keepOriginalText)
bibBody         = bibName + Suppress(",") + Dict(delimitedList(bibField, delim=",")) + Suppress(Optional(","))


bibEntry        = Group(bibBegin + Suppress("{")+ bibBody + Suppress("}"))


bibFile         = Dict(ZeroOrMore(bibEntry))


#dblQuotedItem.setDebug()
#bibName.setDebug()
#bibField.setDebug()
#bibFieldName.setDebug()
#bibFieldValue.setDebug()
#bibEntry.setDebug()


==> bib/bibmonster/bmwrite.py <==
#!/usr/bin/env python

from bmfunctions import *

# pass f=None if you want to write to stdout

def printBibEntry(outfile, citekey, e):
    # quick and dirty
    fields = [ 'author', 'title', 'booktitle', 'journal', 'volume', 'number', 'edition', 'publisher', 'month', 'year', 'pages', 'doi', 'url', 'note' ]

    print >> outfile, "%s{%s," % (e['@type'], citekey)
    for f in fields:
        if f in e.keys():
            if f in e['@notquoted']:
                print >> outfile, "  %s = %s," % (f, e[f])
            else:
                print >> outfile, "  %s = %s," % (f, quote(f, e[f]))
    print >> outfile, '}'

def printBib(outfile, bibhash):
    for citekey in sorted(bibhash.keys()):
        printBibEntry(outfile, citekey, bibhash[citekey])

def printHTML(outfile, bibhash, fields):
    # quick and dirty
    # fields = [ '@citekey', 'author', 'title', 'booktitle', 'journal', 'volume', 'number', 'edition', 'publisher', 'month', 'year', 'pages', 'doi', 'url', 'note' ]

    print >> outfile, "<html><head><title>bib listing</title></head>"
    print >> outfile, "<body>"
    print >> outfile, "<table>"
    print >> outfile, "<tr>"
    for f in fields:
        print >> outfile, "<td><b>%s</b></td>" % (f)
    print >> outfile, "</tr>"
    for citekey in bibhash.keys():
        print >> outfile, "<tr>"
        e = bibhash[citekey]
        for f in fields:
            if f in e.keys():
                print >> outfile, "<td>%s</td>" % e[f]
            else:
                print >> outfile, "<td>&mdash;</td>"
        print >> outfile, "</tr>"
    print >> outfile, "</body></html>"


def printCSV(outfile, bibhash, fields):
    # quick and dirty
    print >> outfile, ",".join(fields)
    for ck in bibhash.keys():
        e = bibhash[ck]
        for i,f in enumerate(fields):
            val = ''
            if f in e.keys():
                val = e[f]
            if i>0:
                print >> outfile, ',"%s"' % val,
            else:
                print >> outfile, '"%s"' % val,
        print >> outfile, '\n',


def printTeX(outfile, bibhash, fields):
    # quick and dirty
    fields = [ '@citekey', 'author', 'title', 'booktitle', 'journal', 'volume', 'number', 'edition', 'publisher', 'month', 'year', 'pages', 'doi', 'url', 'note' ]

def printWEB(outfile, bibhash):
    # quick and dirty
    fields = [ '@citekey', 'author', 'title', 'booktitle', 'journal', 'volume', 'number', 'edition', 'publisher', 'month', 'year', 'pages', 'doi', 'url', 'note' ]

def printTXT(outfile, bibhash):
    # quick and dirty
    fields = [ '@citekey', 'author', 'title', 'booktitle', 'journal', 'volume', 'number', 'edition', 'publisher', 'month', 'year', 'pages', 'doi', 'url', 'note' ]

def printSQL(outfile, bibhash, fields):
    # quick and dirty
    print >> outfile, "-- SQL script for updating bib entries\n"
    print >> outfile, "CREATE TABLE bibliography"
    print >> outfile, "("
    print >> outfile, "citekey\t\tCHAR(500)\tNOT NULL,"
    for f in fields:
        print >> outfile, "%s\t\tCHAR(500)," % f
    print >> outfile, ")"
    print >> outfile, "-- adding values\n"
    for ck in bibhash.keys():
        e = bibhash[ck]
        print >> outfile, "INSERT INTO bibliography ",
        print >> outfile, "VALUES ( \"%s\"" % ck,
        for i,f in enumerate(fields):
            val = ''
            if f in e.keys():
                val = e[f]
            print >> outfile, ',"%s"' % val,
        print >> outfile, ');\n',

def printCitedBy(outfile, bibhash):
    for citekey in sorted(bibhash.keys()):
        entry = bibhash[citekey]
        if '@citedby' in entry.keys() and '@citesbyyear' in entry.keys():
            # print >> outfile, citekey, bibhash[citekey]['@citedby'], bibhash[citekey]['@citesbyyear']
            for (year, count) in zip(*bibhash[citekey]['@citesbyyear']):
                print >> outfile, citekey, year, count


==> bib/bibmonster/googlescholar.py <==
#!/usr/bin/env python

import urllib2, re
from bmfunctions   import *

def getCitesByYear(paperurl, pubyear):
    # http://www.google.com/chart?chs=475x90&amp;cht=bvs&amp;chf=bg,s,e8f4f7&amp;chco=1111cc&amp;chbh=r,2.0,0.0&amp;chxt=x,y&amp;chxr=1,0,213,213&amp;chd=t:7.0,30.5,63.8,87.8,100.0,80.8,44.1&amp;chxl=0:|2005||2007||2009||2011
    HEADERS = {'User-Agent': 'Mozilla/4.0 (compatible; MSIE 5.5; Windows NT)'}
    req = urllib2.Request(paperurl, headers=HEADERS)
    page = urllib2.urlopen(req).read()
    l = re.findall(r'http://www.google.com/chart\?[^"]*&amp;chxr=([^&]+)&amp;chd=t:([^&]+)&amp;chxl=0:\|([^"]+)"', page)
    if l == []:
        return False
    (bounds, cites, citeyears) = l[0]
    # l looks like [('1,0,3,3', '33.3,0.0,66.7,100.0,0.0,66.7,33.3', '2003||2005||2007||2009')]
    maxcitecount = int(bounds.split(',')[-1])
    citeyears = citeyears.split('|')
    firstcitedyear = int(citeyears[0])
    lastcitedyear = int(citeyears[-1])
    cites = [int(round(float(x) * maxcitecount / 100.0)) for x in cites.split(',')]
    tooearly = pubyear - firstcitedyear
    if tooearly > 0:
        # lop off cites that happen before the paper is published
        cites = cites[tooearly:]
        firstcitedyear = pubyear
    years = range(firstcitedyear, lastcitedyear+1)
    return (years, cites)

def googlescholar(bibhash, name):
    HEADERS = {'User-Agent': 'Mozilla/4.0 (compatible; MSIE 5.5; Windows NT)'}
    baseurl = 'http://scholar.google.com'
    gsurlhash = {
        'Owens' : '/citations?hl=en&user=uIpPgJEAAAAJ&view_op=list_works&pagesize=100',
        }
    if name not in gsurlhash.keys():
        return
    gsurl = baseurl + gsurlhash[name]

    req = urllib2.Request(gsurl, headers=HEADERS)
    page = urllib2.urlopen(req).read()
    # <a href="/citations?view_op=view_citation&amp;hl=en&amp;user=uIpPgJEAAAAJ&amp;pagesize=100&amp;citation_for_view=uIpPgJEAAAAJ:u5HHmVD_uO8C" class="cit-dark-large-link">A Survey of General-Purpose Computation on Graphics Hardware</a><br><span class="cit-gray">JD Owens, D Luebke, N Govindaraju, M Harris, J Kruger, AE Lefohn, TJ Purcell</span><br><span class="cit-gray">Computer Graphics Forum 26 (1), 80-113</span></td><td id="col-citedby"><a class="cit-dark-link" href="http://scholar.google.com/scholar?oi=bibs&amp;hl=en&amp;cites=8629389090922231074">1129</a></td><td id="col-year">2007</td></tr> <tr class="cit-table item"><td id="col-select"><input type="checkbox" name="s" value="uIpPgJEAAAAJ:d1gkVwhDpl0C"/></td><td id="col-title">
    l = re.findall(r'<a href="(/citations\?view_op=view_citation[^"]*)"[^>]*>([^<]*)</a><br><span class="cit-gray">([^<]*)</span><br><span class="cit-gray">[^<]*</span></td><td id="col-citedby"><a class="cit-dark-link" href="([^"]*)">(\d+)</a>', page)
    # currently: 
    # paper URL (partial), title, authors, cited-by URL (full), citecount
    for paperurl, title, authors, citedbyurl, citedby in l:
        paperurl = re.sub('&amp;', '&', baseurl + paperurl)
        if citedby >= 1:
            # get number of cites
            for citekey in bibhash.keys():
                if sloppyCompare(title, bibhash[citekey]['title']):
                    bibhash[citekey]['@citedby'] = citedby
                    citesbyyear = getCitesByYear(paperurl, int(bibhash[citekey]['year']))
                    if citesbyyear:
                        bibhash[citekey]['@citesbyyear'] = citesbyyear
                    break
    return


==> bib/bibmonster/ieee.py <==
#!/usr/bin/env python

# DOI something like:
#  doi = {10.1109/IVS.2011.5940539}
# citation found at:
#  http://ieeexplore.ieee.org/xpl/freeabs_all.jsp?arnumber=5940539
#
# Input: "10.1109/IVS.2011.5940539"

from bmparse     import *
from bmfunctions import *
from titlecase   import *
import urllib, urllib2, httplib, re, time

def getIEEE(doi):
    m = re.search("10.1109/(\w+).(\d+).(\d+)", doi)
    if m:
        ieeeid = m.group(3)     # this is not accurate all the time, so 
                                # don't use it
    else:
        print("ieee: Can't parse doi %s" % doi)
        return None
    
    metaRE = re.compile(r'<meta name="citation_(\w+)" content="([^\"]*)">', re.S | re.I)
    # url = r'http://ieeexplore.ieee.org/xpl/freeabs_all.jsp?arnumber=%s' % ieeeid
    url = r'http://dx.doi.org/%s' % doi
    HEADERS = {'User-Agent': 'Mozilla/4.0 (compatible; MSIE 5.5; Windows NT)'}
    req = urllib2.Request(url, headers=HEADERS)
    page = urllib2.urlopen(req).read()

    # ok, now either this is a computer.org site or a ieeexplore.ieee.org site
    ieeecs = re.findall(r'<meta name="DC.Publisher" content="IEEE Computer Society">', 
                        page)
    ieeedl = re.findall(r'<meta name="citation_publisher" content="IEEE">', 
                        page)
    if not ieeecs and not ieeedl:
        print("ieee: matches no IEEE citation type (doi %s)" % doi)
        return None
    if ieeecs and ieeedl:
        print("ieee: matches both IEEE citation types (doi %s)" % doi)
        return None
    if ieeedl:
        l = re.findall(r'<meta name="citation_(\w+)" content="([^\"]*)">', page)
        if l:
            h = {}
            skip = ['keywords']
            quoteatend = ['author', 'pages']
            h['@notquoted'] = []
            for (k, v) in l:
                if k in skip:
                    continue
                if v == '':
                    continue
                if k == 'author':
                    if k in h.keys():
                        h[k] = h[k] + " and " + v
                    else:
                        h[k] = v
                elif k == 'firstpage':
                    k = 'pages'
                    h[k] = v
                elif k == 'lastpage': # assumes last page comes after first page
                    k = 'pages'
                    h[k] = h[k] + '--' + v
                elif k == 'conference':
                    k = 'booktitle'
                    h[k] = v
                    h['@type'] = '@inproceedings'
                elif k == 'journal_title':
                    k = 'journal'
                    h[k] = v
                    h['@type'] = '@article'
                elif k == 'date' or k == 'year':
                    # ok this is a disaster
                    # here's some dates that IEEE returns:
                    # 5-9 June 2011
                    # Nov. 13 2009-Dec. 17 2009
                    # Aug. 2003
                    # Mar/Apr 2001
                    # 8-12 Feb. 2003
                    # June 30 2008-July 3 2008
                    # Sept.-Oct.  2007
                    # May  2008
                    # March-April  2006
                    # 30 Nov-2 Dec 1998
                    # so: let's get a year for sure, and try to get a month
                    m = re.search('(19\d\d)', v) # year only
                    if m:
                        k = 'year'
                        h[k] = m.group(1)
                    m = re.search('(20\d\d)', v) # year only
                    if m:
                        k = 'year'
                        h[k] = m.group(1)
                    # now try for the month(s)
                    monthfound = []
                    for month in ['jan', 'feb', 'mar', 'apr', 'may', 'jun',
                                  'jul', 'aug', 'sep', 'oct', 'nov', 'dec']:
                        m = re.search(month, v)
                        if m:
                            monthfound.append(month)
                    if len(monthfound) == 1:
                        # just one month
                        h['month'] = monthfound[0]
                        h['@notquoted'].append('month')
                    elif len(monthfound) == 2:
                        h['month'] = monthfound[0] + ' # "\slash " # ' + \
                            monthfound[1]
                        h['@notquoted'].append('month')
                elif k == 'issue':
                    k = 'number'
                    h[k] = v
                else:
                    h[k] = v
                if k not in h['@notquoted'] and k not in skip and k not in quoteatend:
                    h[k] = quote(k, h[k])
            for k in quoteatend:
                if k not in h['@notquoted']:
                    h[k] = quote(k, h[k])
            return h
        else:
            print("ieeedl: Can't parse doi %s" % doi)
            return None
    if ieeecs:
#         <div id="bibText-content">	@article{	10.1109/ICCD.2002.1106786,<br>author = {Ben Serebrin and John D. Owens and Chen H. Chen and Stephen P. Crago and Ujval J. Kapasi and Peter Mattson and Jinyung Namkoong and Scott Rixner and William J. Dally},<br>title = {A Stream Processor Development Platform},<br>journal ={Computer Design, International Conference on},<br>volume = {0},<br>year = {2002},<br>issn = {1063-6404},<br>pages = {303},<br>doi = {http://doi.ieeecomputersociety.org/10.1109/ICCD.2002.1106786},<br>publisher = {IEEE Computer Society},<br>address = {Los Alamitos, CA, USA},<br>}</div>
        l = re.findall(r'<div id="bibText-content">(.*})</div>', page)
        if l:
            e = re.sub(r'<br>', r'\n', l[0]) # <br> to newline
            e = re.sub(r'\t', '', e)         # get rid of tabs
            e = re.sub(r'doi = {http://doi.ieeecomputersociety.org/',
                       'doi = {', e)         # get rid of doi crap
            be = bibEntry.parseString(e)
            h = be[0].asDict()
            h['@type'] = be[0][0]
            h['@notquoted'] = []
            return h
        else:
            print("ieeecs: Can't parse doi %s" % doi)
            return None
        
def cleanupIEEE(entry):
# returns (entry, citekey)
    entry = massage(entry)
    ek = entry.keys()
    if 'booktitle' in ek:
        entry['booktitle'] = titlecase(entry['booktitle'])
    citekey = createCiteKey(entry)
    return (entry, citekey)


==> bib/bibmonster/titlecase.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

"""
Original Perl version by: John Gruber http://daringfireball.net/ 10 May 2008
Python version by Stuart Colville http://muffinresearch.co.uk
License: http://www.opensource.org/licenses/mit-license.php
"""

import re

__all__ = ['titlecase']
__version__ = '0.5.1'

SMALL = 'a|an|and|as|at|but|by|en|for|if|in|of|on|or|the|to|v\.?|via|vs\.?'
PUNCT = r"""!"#$%&'‘()*+,\-./:;?@[\\\]_`{|}~"""

SMALL_WORDS = re.compile(r'^(%s)$' % SMALL, re.I)
INLINE_PERIOD = re.compile(r'[a-z][.][a-z]', re.I)
UC_ELSEWHERE = re.compile(r'[%s]*?[a-zA-Z]+[A-Z]+?' % PUNCT)
CAPFIRST = re.compile(r"^[%s]*?([A-Za-z])" % PUNCT)
SMALL_FIRST = re.compile(r'^([%s]*)(%s)\b' % (PUNCT, SMALL), re.I)
SMALL_LAST = re.compile(r'\b(%s)[%s]?$' % (SMALL, PUNCT), re.I)
SUBPHRASE = re.compile(r'([:.;?!][ ])(%s)' % SMALL)
APOS_SECOND = re.compile(r"^[dol]{1}['‘]{1}[a-z]+$", re.I)
ALL_CAPS = re.compile(r'^[A-Z\s%s]+$' % PUNCT)
UC_INITIALS = re.compile(r"^(?:[A-Z]{1}\.{1}|[A-Z]{1}\.{1}[A-Z]{1})+$")
MAC_MC = re.compile(r"^([Mm]a?c)(\w+)")

def titlecase(text):

    """
    Titlecases input text

    This filter changes all words to Title Caps, and attempts to be clever
    about *un*capitalizing SMALL words like a/an/the in the input.

    The list of "SMALL words" which are not capped comes from
    the New York Times Manual of Style, plus 'vs' and 'v'.

    """
    
    lines = re.split('[\r\n]+', text)
    processed = []
    for line in lines:
        all_caps = ALL_CAPS.match(line)
        words = re.split('[\t ]', line)
        tc_line = []
        for word in words:
            if all_caps:
                if UC_INITIALS.match(word):
                    tc_line.append(word)
                    continue
                else:
                    word = word.lower()
            
            if APOS_SECOND.match(word):
                word = word.replace(word[0], word[0].upper())
                word = word.replace(word[2], word[2].upper())
                tc_line.append(word)
                continue
            if INLINE_PERIOD.search(word) or UC_ELSEWHERE.match(word):
                tc_line.append(word)
                continue
            if SMALL_WORDS.match(word):
                tc_line.append(word.lower())
                continue

            match = MAC_MC.match(word)
            if match:
                tc_line.append("%s%s" % (match.group(1).capitalize(),
                                      match.group(2).capitalize()))
                continue
            
            hyphenated = []
            for item in word.split('-'):
                hyphenated.append(CAPFIRST.sub(lambda m: m.group(0).upper(), item))
            tc_line.append("-".join(hyphenated))
        

        result = " ".join(tc_line)

        result = SMALL_FIRST.sub(lambda m: '%s%s' % (
            m.group(1),
            m.group(2).capitalize()
        ), result)

        result = SMALL_LAST.sub(lambda m: m.group(0).capitalize(), result)

        result = SUBPHRASE.sub(lambda m: '%s%s' % (
            m.group(1),
            m.group(2).capitalize()
        ), result)
        
        processed.append(result)

    return "\n".join(processed)



==> bib/graphs/citebyyear.R <==
library("ggplot2")

df = read.table("../foo_citedby.txt", col.names=c("citekey", "year", "cites"))

# grok date format
# df$year <- as.Date(df$year, format="%Y")

p <- ggplot(df)
p <- p + aes_string(x="year", y="cites", color="citekey")
# p <- p + geom_point()
p <- p + geom_smooth(se=FALSE)
p <- p + scale_x_continuous("Year")
p <- p + scale_y_log10("Number of Cites")
p

ggsave(filename="citebyyear.pdf", plot=p, width=24, height=15)


==> bib/graphs/citebyyear.py <==
#!/usr/bin/env python

from altair import *
import pandas  # http://pandas.pydata.org
import numpy
import datetime
import os
import re

from HTMLParser import HTMLParser
from fileops import save

same = {'Pan:2015:MGA': 'Pan:2017:MGA',
        'Pan:2016:MGA': 'Pan:2017:MGA',
        'Patney:2015:PAD': 'Patney:2015:PAF',
        'Wang:2015:GAH': 'Wang:2016:GAH',
        'Wu:2015:PCF': 'Wu:2015:PCO',
        'Zhang:2011:APM': 'Zhang:2011:APE',
        }

bogus = [
    (datetime.date(2012, 5, 23), 3, "Owens:2002:MPA"),
    (datetime.date(2012, 9, 14), 3, "Owens:2002:MPA"),
    (datetime.date(2011, 11, 16), 4, "Kapasi:2001:SS"),
    (datetime.date(2011, 12, 17), 4, "Kapasi:2001:SS"),
    (datetime.date(2011, 12, 22), 4, "Kapasi:2001:SS"),
    (datetime.date(2011, 12, 23), 4, "Kapasi:2001:SS"),
    (datetime.date(2012, 02, 15), 4, "Kapasi:2001:SS"),
    (datetime.date(2012, 01, 25), 4, "Kapasi:2001:SS"),
    (datetime.date(2012, 02, 24), 4, "Kapasi:2001:SS"),
    (datetime.date(2012, 03, 05), 4, "Kapasi:2001:SS"),
]


class hidxParser(HTMLParser):

    def __init__(self):
        HTMLParser.__init__(self)
        self.prelude = 1
        self.h_index = -1
        self.date = datetime.date(1901, 1, 1)
        self.td = -1
        self.cites = -1
        self.citekey = ""
        return

    def handle_starttag(self, tag, attributes):
        if tag == 'table':
            self.prelude = 0
        if tag == 'tr':
            self.td = 0
        return

    def handle_endtag(self, tag):
        if tag == 'td':
            self.td = self.td + 1
        if tag == 'tr':
            if (self.date, self.cites, self.citekey) not in bogus:
                d.append({
                    'date': pandas.to_datetime(self.date,
                                               infer_datetime_format=True).normalize(),
                    'h_index': self.h_index,
                    'cites': self.cites,
                    'citekey': self.citekey,
                })
        return

    def handle_data(self, data):
        if self.prelude == 1:
            m = re.search(
                r"(\d+). This page was automatically generated on (\d+)-(\d+)-(\d+)",
                data)
            if m:
                self.h_index = int(m.group(1))
                self.date = datetime.date(int(m.group(2)),
                                          int(m.group(3)),
                                          int(m.group(4)))
        if self.prelude == 0:
            if self.td == 0:
                self.cites = int(data)
            if self.td == 1:
                if data in same:
                    self.citekey = same[data]
                else:
                    self.citekey = data
        return

dir = "/Volumes/samba2.ece.ucdavis.edu/Html/h_index"

p = hidxParser()
d = []

for f in os.listdir(dir):
    p.reset()
    p.__init__()
    f = open(os.path.join(dir, f), 'r')
    html = f.read()
    p.feed(html)
    p.close()

df = pandas.DataFrame(d)
df.sort_values('date', inplace=True)

name = 'h_index'

chart = Chart(df).mark_line(strokeWidth=1.0).encode(
    x=X('date:T',
        axis=Axis(
            title='Date',
        ),
        ),
    y=Y('cites:Q',
        axis=Axis(
            title='Cites',
        ),
        scale=Scale(type='log'),
        ),
    color=Color('citekey:N',
                legend=Legend(
                    title='Citekey',
                ),
                ),
).configure_cell(width=1200, height=800)

print chart.to_dict(data=False)

save(chart=chart,
     df=df,
     outputdir='.',
     plotname=name,
     formats=['pdf', 'html'],
     )


==> bib/make.sh <==
rm all.bib
bibtool -s -d -- check.double.delete=on -- preserve.key.case=on ./*.bib > all.bib
emacs --batch all.bib -l untabify.el -f save-buffer


==> bib/normalize.sh <==
# This script normalizes the citation keys of a bib file

# Usage 1: ./normalize.sh sample.bib
# Warning: this rewrites your bib file

# Usage 2: ./normalize.sh input.bib output.bib

if [ -z $2 ]
then
  if [ -z $1 ]
  then 
    echo "please specify a file name"
  else
    bibtool -r bibsetting.rsc -f %1p\(author\):%4d\(year\):%+3.1w\(title\) $1 -o $1
    echo "$1 has been normalized and updated"
  fi  
else
  bibtool -r bibsetting.rsc -f %1p\(author\):%4d\(year\):%+3.1w\(title\) $1 -o $2
  echo "$1 has been normalized and stored in $2"
fi


